Quantum Spontaneous Stochasticity

The quantum wave-function of a massive particle with small initial uncertainties (consistent with the uncertainty relation) is believed to spread very slowly, so that the dynamics is deterministic. This assumes that the classical motions for given initial data are unique. In fluid turbulence non-uniqueness due to "roughness" of the advecting velocity field is known to lead to stochastic motion of classical particles. Vanishingly small random perturbations are magnified by Richardson diffusion in a "nearly rough" velocity field so that motion remains stochastic as the noise disappears, or classical spontaneous stochasticity, . Analogies between stochastic particle motion in turbulence and quantum evolution suggest that there should be quantum spontaneous stochasticity (QSS). We show this for 1D models of a particle in a repulsive potential that is "nearly rough" with $V(x) \sim C|x|^{1+\alpha}$ at distances $|x|\gg \ell$ , for some UV cut-off $\ell$, and for initial Gaussian wave-packet centered at 0. We consider the WKB limit with $\hbar/m \to 0$, then position-spread $\sigma\to 0$. The limit of the position density is non-deterministic, with equal probabilities of the particle following either of two, non-unique classical solutions and with "Richardson-like" spreading of the wave-packet. The splitting of the wave-packet occurs in a very short time $t\sim(\ell^{1+\alpha}/C)^{1/2}$ for small $\ell$. QSS also occurs in the scattering of a wave-packet off the rough potential, for careful fine-tuning. We also consider other semi-classical limits by a numerical solution of the Schr\"odinger equation, observing QSS both in position- and momentum-space. Although the wave-function remains split into two widely separated branches in the classical limit, rapid phase oscillations within each branch prevent any coherent superposition. These effects should be observable in laboratory experiments.

==> anc/Contents_of_Supplemental_Materials.txt <==


The Supplemental Materials consists of three items:


1) The document "MathCompMethods.pdf" which provides more details of our 
mathematical and computational methods in the study of the paper.


2) The tar+gzipped directory "codes.tar.gz" which contains all of the 
Matlab codes used to generate the numerical WKB results in the paper.
See "code_guide.txt" in that directory for a list of all the codes and
a brief description of their purpose.


3) The tar+gzipped directory "movies.tar.gz" which contains animated versions 
of all of the four-panel figures in the main text, with additional frames. 
See "movie_guide.txt" in that directory for a brief description of the movies.
  

==> anc/WKBatrest.m <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%% WKB EVOLUTION OF WAVE-PACKET INITIALLY AT REST %%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% This code evolves the wavefunction to a selected final time for a selected 
% ell value, for both the Kummer potential and the spliced potential. 
% It produces plots of the WKB position PDFs, like Figs. 1 & 2 from the paper. 
% It also plots selected classical trajectories from the calculation, and 
% the WKB phase of the wavefunction or classical action. The normalizations 
% of the WKB probabilities are output as checks of the calculation.  

clear all;
format long;  

% parameter values to set
al = 1/3;          % specify roughness exponent \alpha of potential 
tfin=0.75;         % specify final time
ell=1e-5;          % specify ell
mu=1;              % specify position spread of initial wavefunction as \sigma=ell/mu
NS=-15; NB=1;      % specify x0 range from 10^NS to 10^NB
NF=32;             % specify x0 log-resolution for calculating WKB PDF 
NP=4;              % specify x0 log-resolution for plotting classical trajectories

% Fig.1 in the paper used tfin= 0.0001, 0.25, 0.5, 0.75, and ell=1e-3
% Fig.2 in the paper used ell=1e-3, 1e-5, 1e-7, 1e-9, and tfin=0.75 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 
    sig=ell/mu;
    X0  = 10.^(NS:1/NF:NB);
    MM=round(NF/NP);

    % calculate extremal solution for cusp potential       
    taufin = tfin/ell^((1-al)/2);
    tt=0:.001:tfin;
    const=((1-al)^2/(1+al)/2)^(1/(1-al));
    xx=const*tt.^(2/(1-al));
    xp = xx(length(tt));
    
    % loop over all x0 values and integration of ODE's for classical
    % trajectories, Jacobian, classical action, etc.      
    figure;
    hold on; 
    for ii=1:length(X0)
        x0=X0(ii); options=odeset('RelTol',1e-6,'AbsTol',1e-10);
        % kummer potential
            [tK,zK]=ode113(@(t,z) vec_kum(t,z,al,ell), [0 tfin], [x0; 0; 1; 0; 0; 0; 0], options);
            nn=length(tK); xfK(ii)=zK(nn,1); JJK(ii)=zK(nn,3); ssK(ii)=zK(nn,7);
            % plot selected classical trajectories
            if mod(ii-1,MM)==0 
            plot(log10(zK(:,1)),tK,'-b'); 
            end 
        % spliced potential
            [tS,zS]=ode113(@(tS,zS) vec_spl5(tS,zS,al,ell), [0 tfin], [x0; 0; 1; 0; 0], options);
            nn=length(tS); xfS(ii)=zS(nn,1); JJS(ii)=zS(nn,3); ssS(ii)=zS(nn,5);
            % plot selected classical trajectories 
            if mod(ii-1,MM)==0 
            plot(log10(zS(:,1)),tS,'-g'); 
            plot(log10(xx),tt,'-r');
            xlabel('$\log_{10}x(t)$','FontSize',20,'interpreter','latex');
            ylabel('$t$','FontSize',20,'interpreter','latex');
            title(['Classical Trajectories'],'FontSize',20,'interpreter','latex'); 
            set(gca,'FontSize',15);
            end 
    end
    legend('Kummer','Spliced','Cusp Extremal','Location','NorthWestOutside')
    % define WKB probability densities and check normalizations
    % kummer
        ppK   = exp(-X0.^2/sig^2/2)./JJK/sqrt(2*pi*sig^2);
        normK = 2*trapz(xfK,ppK)
    % spliced    
        ppS   = exp(-X0.^2/sig^2/2)./JJS/sqrt(2*pi*sig^2);
        normS = 2*trapz(xfS,ppS)
    
    %plot phase of wavefunction or classical action
    figure; 
    plot( xfK, ssK,  '-b'); hold on;
    plot( xfS, ssS, '--g'); hold on; 
    plot(xp,0,'r*'); hold on; 
    plot(-xfK, ssK,  '-b'); hold on;
    plot(-xfS, ssS, '--g'); hold off
    xlabel('$x$','FontSize',20,'interpreter','latex');
    ylabel('$S(x,t)$','FontSize',20,'interpreter','latex');
    title(['Phase or Classical Action $S$'],'FontSize',20,'interpreter','latex'); 
    set(gca,'FontSize',15);
    legend('Kummer','Spliced','Cusp Extremal','Location','NorthWestOutside')
    
    % plot WKB position probability densities 
   
        % normalize by extremal classical solution  
        n = xp;
        L = ell/xp; expL = floor(log10(L)); mantissaL = round(floor(L/10^(expL) * 100)) / 100;

        figure; 
        plot( xfK/n, ppK*n, '-k'); hold on;  
        plot(-xfK/n, ppK*n, '-k'); hold on;  
        plot( xfS/n, ppS*n,'--k',  1, 0,'r*'); hold on; 
        plot(-xfS/n, ppS*n,'--k', -1, 0,'r*'); hold off;
        xlabel('$x/x_+(t)$','FontSize',20,'interpreter','latex');
        ylabel('$\rho(x,t)x_+(t)$','FontSize',20,'interpreter','latex');
        title(['Position Distribution $\rho$, $\ell/x_+(t)=' num2str(mantissaL,'%1.2f') '\times 10^{' num2str(expL,'%1.2f') '}$'],'FontSize',20,'interpreter','latex'); 
        axis([-2*xp/n 2*xp/n 0 1.2*max([ppK,ppS])*n]); set(gca,'FontSize',15); set(gca,'FontSize',15);
  
        % normalize by ell  
        n = ell;
        figure; 
        plot( xfK/n, ppK*n, '-k'); hold on;  
        plot(-xfK/n, ppK*n, '-k'); hold on;  
        plot( xfS/n, ppS*n,'--k',  xp/n, 0,'r*'); hold on; 
        plot(-xfS/n, ppS*n,'--k', -xp/n, 0,'r*'); hold off;
        xlabel('$x/\ell$','FontSize',20,'interpreter','latex');
        ylabel('$\rho(x,t)\ell$','FontSize',20,'interpreter','latex');
        title(['Position Distribution $\rho$, $\tau$=',num2str(tfin/ell^((1-al)/2),'%1.2f')], 'FontSize',20,'interpreter','latex'); 
        axis([-2*xp/n 2*xp/n 0 1.2*max([ppK,ppS])*n]); set(gca,'FontSize',15); set(gca,'FontSize',15)
    




==> anc/WKBscatter.m <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%% WKB EVOLUTION OF SCATTERED WAVEPACKET %%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% This code evolves the wavefunction to a selected final time for a selected 
% ell value, for both the Kummer potential and the spliced potential. Three
% possible fine-tuned choices of <x>, <p>, and \sigma are included as options.
% The code makes plots of the WKB position PDFs, like Figs. 6 & 7 from the paper. 
% It also plots the WKB phase of the wavefunction or classical action. The 
% normalizations of the WKB PDF's are output as checks of the calculation,
% separately for x_0 values to the right and left of <x>, and the totals.  

clear all;
format long;  

% parameter values to set
al = 1/3;           % specify roughness exponent \alpha of potential 
pav = 0.2;          % specify initial mean momentum
tfin=1.5;           % specify final time
ell=1e-5;           % specify ell
NS=-15; NB=1;       % specify x0 range from 10^NS to 10^NB
NF=32;              % specify x0 log-resolution for calculating WKB PDF 

% Choose mean value and spread for initial wavepacket in position space 
% as one of the following options (section IV C of paper)

    % choose 1: <x>=x_\infty, any \sigma  
    choose = 1; sig=ell; 
    % choose 2: <x>=x_*, \sigma = \beta*\ell^(1+\alpha)/|x_*|^\alpha;
    % choose = 2; beta=1; 
    % choose 3: <x>=x_*-\kappa\sigma, any \sigma
    % choose = 3; sig=ell; kappa=0.1; 
   
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    X0  = 10.^(NS:1/NF:NB);

    % calculate x_* and x_\infty 
    taufin =  tfin/ell^((1-al)/2);
    xstar  = -sign(pav)*((1+al)*pav^2/2)^(1/(1+al));
    xinf   =  xstar*(1+(1-al)*(abs(ell/xstar))^(1+al)/2)^(1/(1+al)); 
    
    % implement choice of initial condition 
    if choose==1
      xav=xinf;
    elseif choose==2
      xav=xstar;
      sig=beta*ell^(1+al)/abs(xstar)^al;
    else 
      kappa=0.1;
      sig=ell; 
      xav=xstar-kappa*sig;
    end
    
    % calculate reference classical solution x_c
    tc    = sqrt(2*(1+al))*abs(xav)^((1-al)/2)/(1-al);
    const = ((1-al)^2/(1+al)/2)^(1/(1-al));
    xc    = sign(pav)*sign(tfin-tc)*const*(abs(tfin-tc))^(2/(1-al));

    % solve for the right side of PDF for Kummer potential 
    for ii=1:length(X0);     
        options=odeset('RelTol',1e-10,'AbsTol',1e-14);       
        x0R = xav + X0(ii); 
        [tK,zK]=ode113(@(t,z) vec_kum(t,z,al,ell), [0 tfin], [x0R; pav; 1; 0; 0; 0; x0R*pav], options);
        nn=length(tK); xfKR(ii)=zK(nn,1); JJKR(ii)=zK(nn,3); SSKR(ii)=zK(nn,7);
    end
    % define WKB PDF and check normalization
        ppKR=exp(-(X0).^2/sig^2/2)./JJKR/sqrt(2*pi*sig^2);
        normKR  = trapz(xfKR,ppKR)

        
    % solve for the right side of PDF for spliced potential          
    for ii=1:length(X0);     
        options=odeset('RelTol',1e-10,'AbsTol',1e-14);       
        x0R = xav + X0(ii); 
        [tS,zS]=ode113(@(tS,zS) vec_spl5(tS,zS,al,ell), [0 tfin], [x0R; pav; 1; 0; x0R*pav], options);
        nn=length(tS); xfSR(ii)=zS(nn,1); JJSR(ii)=zS(nn,3); SSSR(ii)=zS(nn,5);     
    end
    % define WKB PDF and check normalization
        ppSR=exp(-(X0).^2/sig^2/2)./JJSR/sqrt(2*pi*sig^2);
        normSR = trapz(xfSR,ppSR)    
        
    
    % solve for the left side of PDF for Kummer potential 
    for ii=1:length(X0);     
        options=odeset('RelTol',1e-10,'AbsTol',1e-14);       
        x0L = xav - X0(ii);  
        [tK,zK]=ode113(@(t,z) vec_kum(t,z,al,ell), [0 tfin], [x0L; pav; 1; 0; 0; 0; x0L*pav], options);
        nn=length(tK); xfKL(length(X0)+1-ii)=zK(nn,1); JJKL(length(X0)+1-ii)=zK(nn,3); SSKL(length(X0)+1-ii)=zK(nn,7);
    end
    % define WKB PDF and check normalization
        ppKL=exp(-(fliplr(X0)).^2/sig^2/2)./JJKL/sqrt(2*pi*sig^2);
        normKL  = trapz(xfKL,ppKL)   
        
           
   % solve for the left side of PDF for spliced potential 
    for ii=1:length(X0);     
        options=odeset('RelTol',1e-10,'AbsTol',1e-14);       
        x0L = xav - X0(ii);  
        [tS,zS]=ode113(@(tS,zS) vec_spl5(tS,zS,al,ell), [0 tfin], [x0L; pav; 1; 0; x0L*pav], options);
        nn=length(tS); xfSL(length(X0)+1-ii)=zS(nn,1); JJSL(length(X0)+1-ii)=zS(nn,3); SSSL(length(X0)+1-ii)=zS(nn,5);
    end
    % define WKB PDF and check normalization
        ppSL=exp(-(fliplr(X0)).^2/sig^2/2)./JJSL/sqrt(2*pi*sig^2);
        normSL = trapz(xfSL,ppSL)     
        
        
    % combine left and right sides of PDF's 
    xfK=[xfKL,xfKR]; xfS=[xfSL,xfSR]; JJK=[JJKL,JJKR]; JJS=[JJSL,JJSR]; 
    ssK=[SSKL,SSKR]; ssS=[SSSL,SSSR]; ppK=[ppKL,ppKR]; ppS=[ppSL,ppSR]; 

    % check total normalization
    % kummer
        norm  = trapz(xfK,ppK)
    % spliced
        normS = trapz(xfS,ppS)    
   
    %plot phase, or classical action
    figure; 
    plot( xfK, ssK,  '-b'); 
    hold on; 
    plot( xfS, ssS, '--g'); 
    if tfin<tc
       plot(xc, 0, '*r')
    else
       plot(xc, 0, '*r', -xc, 0, '*r') 
    end    
    plot(xfK,0*xfK,'-k')
    xlabel('$x$','FontSize',20,'interpreter','latex');
    ylabel('$S(x,t)$','FontSize',20,'interpreter','latex');
    title(['Phase or Classical Action $S$'],'FontSize',20,'interpreter','latex'); 
    set(gca,'FontSize',15);
    legend('Kummer','Spliced','Classsical Solution','Location','NorthWestOutside')
    
% plot WKB probability densities 

        pmax = max([ppK,ppS]); 
        L = ell/abs(xc); expL = floor(log10(L)); mantissaL = round(floor(L/10^(expL) * 100)) / 100;

        n = abs(xc);
        figure; hold on;
        plot(xfK/n, ppK*n,'-k');  
        plot(xfS/n, ppS*n,'--k');  
        if tfin<tc
           plot(sign(xc), 0, '*r')
        else
           plot(1, 0, '*r', -1, 0, '*r') 
        end    
        xlabel('$x/|x_c(t)|$','FontSize',20,'interpreter','latex');
        ylabel('$\rho(x,t)|x_c(t)|$','FontSize',20,'interpreter','latex');
        title(['Position Distribution $\rho$, $\ell/|x_c(t)|$=' num2str(mantissaL,'%1.2f') '\times 10^{' num2str(expL,'%1.2f') '}$'],'FontSize',20,'interpreter','latex'); 
        xlim([-4,4]); ylim([0,1.1*pmax*n]);
        set(gca,'FontSize',15);
   
        n = ell;
        figure; hold on; 
        plot(xfK/n, ppK*n,'-k');  
        plot(xfS/n, ppS*n,'--k');  
        if tfin<tc
           plot(xc/n, 0, '*r')
        else
           plot(xc/n, 0, '*r', -xc/n, 0, '*r') 
        end    
        xlabel('$x/\ell$','FontSize',20,'interpreter','latex');
        ylabel('$\rho(x,t)\ell$','FontSize',20,'interpreter','latex');
        title(['Position Distribution $\rho$, $\tau$=' num2str(tfin/ell^((1-al)/2),'%1.2f')],'FontSize',20,'interpreter','latex'); 
        xlim([-4*abs(xc)/n,4*abs(xc)/n]); ylim([0,1.1*pmax*n]);
        set(gca,'FontSize',15)
   



==> anc/bifurc.m <==
clear all;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%% BIFURCATION ANALYSIS %%%%%%%%%%%%%%%%%%%%%%%% 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% This code plots bifurcation diagrams in both u_0 = x_0/ell and u = x/ell,
% for either the Kummer or the spliced potential. It creates Fig.4 in the
% main text, when al=1/3 and mu=1. 

% for Kummer potential,  set pot = 0; for spliced potential, set pot = 1
pot=1; 

% parameter values to set
al=1/3;          % specify roughness exponent \alpha of potential 
ell = 1;         % specify ell as filter scale
tfin=1000;       % specify final time for bifurcation plot 
mu = 10          % specify mu = ell/sigma;  

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

NS = -5; NB = -10^(-2);                    % grid from 10^{-NS} to 10^{NB}
X0NearZero =   logspace(NS,NB,1000);       % finely spaced near zero
X0BelowOne = 1-X0NearZero;                 % finely spaced just below one
X0AboveOne = 1+X0NearZero;                 % finely spaced just above one
X0 = [X0NearZero, X0BelowOne,X0AboveOne];  % combine all grids
X0 = sort(X0);                             % sort grid in ascending order 


% main loop over all initial x0 values, integrating ODE's to find hitting time  
const = ell^((1-al)/2);
xx=[]; tt=[]; xx0 = [];
for ii=1:length(X0)    
    x0=X0(ii);    
    myevent=@(t,z) hit(t,z,mu,x0);
    options=odeset('RelTol',1e-6,'AbsTol',1e-10,'Events',myevent);
    if pot == 0
        [t,z,te,ze,ie]=ode113(@(t,z) vec_kum(t,z,al,ell), [0 tfin], [x0; 0; 1; 0; 0; 0; 0], options);
        fgnm=['Bifurcation Diagram, Kummer Potential \mu=', num2str(mu)];
    else
        % analytical results for the spliced potential at x = ell+, see supplementary material
        if x0<1 
        ti=ell^((1-al)/2)*acosh(ell/x0);
        xi  = ell;
        vi  = (ell^((al-1)/2)*(ell^2-x0^2)^(1/2));
        Ji  = ell/abs(x0);
        Ki  = ell^((al-1)/2)*sqrt(Ji.^2-1);
        Jpi = 0;
        Kpi = const*Jpi.^2/vi;
        Spi = 0;
        else
        t0=0;
        xi=x0;
        vi=0;
        Ji=1;
        Ki=0;
        Jpi=0;
        Kpi=0;
        Spi=0; 
        end    
        [t,z,te,ze,ie]=ode113(@(t,z) vec_spl(t,z,al,ell), [ti, tfin],...
                                [xi; vi; Ji; Ki; Jpi; Kpi; Spi], options);
        fgnm=['Bifurcation Diagram, Spliced Potential \mu=', num2str(mu)];
    end
    % store values for which the hitting time is less than tfin 
    if te < tfin
       xx=[xx; ze(:,1)]; 
       tt=[tt; te]; 
       xx0 =[xx0; x0];
       if length(xx)~=length(xx0)
          return
       end    
    end
    u0 = xx0/ell; uu = xx/ell; tau = tt/const;
end
nn=length(tt);
%plot bifucation diagram for u
    figure; plot([tau(1);tau],[0;uu(:,1)],'-k',[tau(1);tau],[0;-uu(:,1)],'-k',...
                   [0 tau(1)],[0 0],'-k',[tau(1) tau(nn)],[0 0],'--k','LineWidth',2)
    xlabel('$\tau$','FontSize',20,'interpreter','latex'); ylabel('$u$','FontSize',20,'interpreter','latex'); 
    axis([0 10 -30 30])
    title(fgnm,'FontSize',20); set(gca,'FontSize',15)
% plot bifucation diagram for u_0
    figure; plot([tau(1);tau],[0;u0(:,1)],'-k',[tau(1);tau],[0;-u0(:,1)],'-k',...
    [0 tau(1)],[0 0],'-k',[tau(1) tau(nn)],[0 0],'--k','LineWidth',2)
    xlabel('$\tau$','FontSize',20,'interpreter','latex'); ylabel('$u_0$','FontSize',20,'interpreter','latex'); 
    axis([0 10 -1/mu 1/mu])
    title(fgnm,'FontSize',20); set(gca,'FontSize',15)
    
    

==> anc/chgm.m <==
function [hg]=chgm(a,b,x);
%     ===================================================
%     Purpose: Compute confluent hypergeometric function
%     M(a,b,x)
%     Input  : a  --- Parameter
%     b  --- Parameter(b <> 0,-1,-2,...)
%     x  --- Argument
%     Output:  HG --- M(a,b,x)
%     Routine called: GAMMA for computing ג(x)
%     ===================================================
ta=[];tb=[];xg=[];tba=[];
pi=3.141592653589793d0;
a0=a;
a1=a;
x0=x;
hg=0.0d0;
if(b == 0.0d0|b == -abs(fix(b)));
hg=1.0d+300;
elseif(a == 0.0d0|x == 0.0d0);
hg=1.0d0;
elseif(a == -1.0d0);
hg=1.0d0-x./b;
elseif(a == b);
hg=exp(x);
elseif(a-b == 1.0d0);
hg=(1.0d0+x./b).*exp(x);
elseif(a == 1.0d0&b == 2.0d0);
hg=(exp(x)-1.0d0)./x;
elseif(a == fix(a)&a < 0.0d0);
m=fix(-a);
r=1.0d0;
hg=1.0d0;
for  k=1:m;
r=r.*(a+k-1.0d0)./k./(b+k-1.0d0).*x;
hg=hg+r;
end;  k=m+1;
end;
if(hg ~= 0.0d0)return; end;
if(x < 0.0d0);
a=b-a;
a0=a;
x=abs(x);
end;
if(a < 2.0d0)nl=0; end;
if(a >= 2.0d0);
nl=1;
la=fix(a);
a=a-la-1.0d0;
end;
for  n=0:nl;
if(a0 >= 2.0d0)a=a+1.0d0; end;
if(x <= 30.0d0+abs(b)|a < 0.0d0);
hg=1.0d0;
rg=1.0d0;
for  j=1:500;
rg=rg.*(a+j-1.0d0)./(j.*(b+j-1.0d0)).*x;
hg=hg+rg;
if(abs(rg./hg)< 1.0d-15)break; end;
end;
else;
[a,ta]=gamma(a,ta);
[b,tb]=gamma(b,tb);
xg=b-a;
[xg,tba]=gamma(xg,tba);
sum1=1.0d0;
sum2=1.0d0;
r1=1.0d0;
r2=1.0d0;
for  i=1:8;
r1=-r1.*(a+i-1.0d0).*(a-b+i)./(x.*i);
r2=-r2.*(b-a+i-1.0d0).*(a-i)./(x.*i);
sum1=sum1+r1;
sum2=sum2+r2;
end;  i=8+1;
hg1=tb./tba.*x.^(-a).*cos(pi.*a).*sum1;
hg2=tb./ta.*exp(x).*x.^(a-b).*sum2;
hg=hg1+hg2;
end;
if(n == 0)y0=hg; end;
if(n == 1)y1=hg; end;
end;
if(a0 >= 2.0d0);
for  i=1:la-1;
hg=((2.0d0.*a-b+x).*y1+(b-a).*y0)./a;
y0=y1;
y1=hg;
a=a+1.0d0;
end;  i=la-1+1;
end;
if(x0 < 0.0d0)hg=hg.*exp(x0); end;
a=a1;
x=x0;
return;
end
function [x,ga]=gamma(x,ga,varargin);
%     ==================================================
%     Purpose: Compute gamma function ג(x)
%     Input :  x  --- Argument of ג(x)
%(x is not equal to 0,-1,-2,תתת)
%     Output:  GA --- ג(x)
%     ==================================================
 g=zeros(1,26);
pi=3.141592653589793d0;
if(x == fix(x));
if(x > 0.0d0);
ga=1.0d0;
m1=x-1;
for  k=2:m1;
ga=ga.*k;
end;  k=m1+1;
else;
ga=1.0d+300;
end;
else;
if(abs(x)> 1.0d0);
z=abs(x);
m=fix(z);
r=1.0d0;
for  k=1:m;
r=r.*(z-k);
end;  k=m+1;
z=z-m;
else;
z=x;
end;
g(:)=[1.0d0,0.5772156649015329d0,-0.6558780715202538d0,-0.420026350340952d-1,0.1665386113822915d0,-.421977345555443d-1,-.96219715278770d-2,.72189432466630d-2,-.11651675918591d-2,-.2152416741149d-3,.1280502823882d-3,-.201348547807d-4,-.12504934821d-5,.11330272320d-5,-.2056338417d-6,.61160950d-8,.50020075d-8,-.11812746d-8,.1043427d-9,.77823d-11,-.36968d-11,.51d-12,-.206d-13,-.54d-14,.14d-14,.1d-15];
gr=g(26);
for  k=25:-1:1;
gr=gr.*z+g(k);
end;  k=1-1;
ga=1.0d0./(gr.*z);
if(abs(x)> 1.0d0);
ga=ga.*r;
if(x < 0.0d0)ga=-pi./(x.*ga.*sin(pi.*x)); end;
end;
end;
return;
end



==> anc/code_guide.txt <==
guide to matlab WKB codes


driver routines:

	bifurc.m				script 		(requires vec_kum.m, vec_spl.m, hit.m)
										 description: finds and plots the location of the two maxima of the WKB position
										 space pdf for the Kummer and spliced potential; produces Fig. 4 of main text.
										 
	splittingTime.m		               script 		(requires vec_kum.m, vec_spl.m, hit.m)
										 finds and plots the splitting time of the WKB position space pdf
										 for the Kummer and spliced potential; produces Fig. 3a, 3b of paper.
										 
	WKBatrest.m			        script		(requires vec_kum.m, vec_spl5.m)
										  description: plots the WKB position space pdf, initial at the origin with zero
										  momentum at fixed time, ell and sigma.  It does this for the Kummer and spliced
										  potential and produces Figs. 1, 2 of paper.
										  
	WKBscatter.m			        script		(requires vec_kum.m, vec_spl5.m)
										  description: plots the WKB position space pdf for the scattering problem,
										  initial at some xav with momentum pav at fixed time, ell and sigma.  It does
										  this for the Kummer and spliced potential and produces Figs 6, 7 of paper.


subroutines:

	vec_kum.m				function 	(requires kummer.m)
	vec_spl.m				function    
	vec_spl5.m     			        function    
	hit.m					function
	kummer.m 				function	(requires chgm.m)
	chgm.m					function
										 
										 
	

==> anc/hit.m <==
function [val,ist,dir]= hit(t,z,mu,x0)

val=-z(5)/z(3)-mu.^2*x0;

nn=length(mu);
ist=zeros(size(mu));
ist(nn)=1;
dir=zeros(size(mu));

end



==> anc/kummer.m <==
function [y]=kummer(a,b,x);

if x>-100
  y=chgm(a,b,x);
else 

TOL=1e-10;
c=b-a; 
d=1-c;

AA=1; DD=1; NF=1; SS=1;

for i=1:8
  AA=AA*(a+i-1); DD=DD*(d+i-1); NF=NF*i;
  RR=AA*DD/(-x)^i/NF;
  if abs(RR)<TOL*abs(SS)
     break
  end 
  SS=SS+RR;
end 

  y=SS*gamma(b)/gamma(c)/(-x)^a;

end 
  
return




==> anc/movie_guide.txt <==

This directory contains movies corresponding to the four-panel figures 
in the main text, with more frames than in the figures. We provide the 
movies in three of the most common video-sharing formats, .avi, .mp4, .mov.
The movies are named according to the corresponding figure in the text, 
thus, as fig1.avi, fig1.mp4, fig1.mov, etc.  

The movies corresponding to Figs. 1, 6, 8, 9 show true time evolution of 
the quantum probability densities in either position space or momentum-space

The movies corresponding to Figs. 2, 7, 10, 11 shown an "evolution" of the 
probability densities toward a sum of two delta-functions as the parameters 
ℓ=σ are reduced together to small values. 

The movie corresponding to Fig.13 shows the increase in phase oscillations 
within one of the two "delta-function peaks" as the dimensionless Planck 
constant is decreased to small values.        

==> anc/splittingTime.m <==
clear all;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%% SPLITTING TIME ANALYSIS %%%%%%%%%%%%%%%%%%%%%%%% 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%  This code calculates the first splitting time (the critical time) as
%  a function of mu for both Kummer and Spliced potentials. It creates 
% Fig.3a and Fig.3b in the main text, when al=1/3. 

% parameter values to set
al=1/3;          % specify roughness exponent \alpha of potential 
ell = 1;         % specify ell as filter scale
tfin=1000;       % specify final time for bifurcation plot  

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% mu grid
NL=6; NU=7; dN = 0.1;      %  grid from 10^{-NL} to 10^{NU}
MU=10.^(-NL:dN:NU); 

% spatial grid
NS = -8; NB = -10^(-9); NN = 5*10^3;          % grid from 10^{-NS} to 10^{NB}
X0NearZero =   logspace(NS,NB,NN);        % finely spaced near zero
X0BelowOne = 1-X0NearZero;                  % finely spaced just below one
X0AboveOne = 1+X0NearZero;                  % finely spaced just above one
X0 = [X0NearZero, X0BelowOne, X0AboveOne];  % combine all grids
X0 = sort(X0);                              % sort grid in ascending order 

tt = zeros(length(MU),length(X0));          % used to store hit times for each x0
tstar = zeros(1,length(MU));                % used to store the minimum over all hit times

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% main loop over all initial x0 values for all mu, integrating ODE's to
% find hitting time, then minimizing over all x0 to find the critical time.
for in = 1:length(MU)
    mu = MU(in);
    for ix=1:1:length(X0)
        x0 = X0(ix);
        myevent=@(t,z) hit(t,z,mu,x0);
        options=odeset('RelTol',1e-6,'AbsTol',1e-10,'Events',myevent);
        % analytical results for the spliced potential at x = ell, see supplementary material
        if abs(x0) < ell
            taul = ell^((1-al)/2)*acosh(ell/x0);
            const = -(1-al)*ell^(al-1); 
            xl  = ell;
            vl  = (ell^((al-1)/2)*(ell^2-x0^2)^(1/2));
            Jl  = ell/abs(x0);
            Kl  = ell^((al-1)/2)*sqrt(Jl.^2-1);
            Jpl = 0;
            Kpl = 0;
            KpKick = const*Jpl.^2/vl;
            Spl = xl*vl;
        else
            taul = 0; xl  = x0; vl  = 0; Jl  = 1; Kl  = 0;
            Jpl = 0; Kpl = 0; KpKick = 0; Spl = 0;
        end
        [t,z,te,ze,ie]=ode113(@(t,z) vec_spl(t,z,al,ell), [taul, tfin],...
                                [xl; vl; Jl; Kl; Jpl; Kpl + KpKick; Spl], options);
        
    % store values of hitting time for each x0
        if isempty(te),
            tt(in,ix) = NaN;
        else
            tt(in,ix) = min(te);
        end
    end
    % store values of critical time by minimizing over x0
        tstar(in) = min(tt(in,:));
        smallMuC = sqrt(2/(al*(1-al)));
    % dynamically plots critical time during computation
        figure(1);set(gcf,'renderer','painters','color','w');
        loglog(MU(1:in),tstar(1:in),'--black','LineWidth',2);hold on
        xlabel('$\mu$','FontSize',15,'Interpreter','latex');
        ylabel('$\tau_c(\mu)$','FontSize',15,'Interpreter','latex'); 
        title('Critical Time for Spliced Potential: Log--Log','FontSize',18,'Interpreter','latex') 
        xlim([MU(1) MU(end)]); set(gca,'tickLength',[.025 .025])

        figure(2);set(gcf,'renderer','painters','color','w');
        semilogx(MU(1:in),tstar(1:in),'--black','LineWidth',2);hold on
        xlabel('$\mu$','FontSize',15,'Interpreter','latex');
        ylabel('$\tau_c(\mu)$','FontSize',15,'Interpreter','latex'); 
        title('Critical Time for Spliced Potential: Lin--Log','FontSize',18,'Interpreter','latex') 
        xlim([MU(1) MU(end)]); set(gca,'tickLength',[.025 .025])
        drawnow;
    display([num2str(100*in/length(MU),'%1.2f') '% done']);
end

   % calculate critical time for the kummer potential
    x0=1e-10; 
    myevent=@(t,z) hit(t,z,MU,x0);
    options=odeset('RelTol',1e-6,'AbsTol',1e-10,'Events',myevent);
    [t,z,te,ze,ie]=ode113(@(t,z) vec_kum(t,z,al,ell), [0 tfin], [x0; 0; 1; 0; 0; 0; 0], options);
    
    % plot critical time for kummer and spliced potential together
    % linlog, corresponds to Fig.3a
    figure(2);set(gcf,'renderer','painters','color','w');
    semilogx(MU,tstar,'--k','LineWidth',2); hold on;
    semilogx(MU,te,'-k','LineWidth',2); hold on;
    xlabel('$\mu$','FontSize',15,'Interpreter','latex');
    ylabel('$\tau_c(\mu)$','FontSize',15,'Interpreter','latex'); 
    title('Critical Time for Kummer and Spliced Potential: Lin--Log','FontSize',18,'Interpreter','latex') 
    xlim([MU(1) MU(end)]); set(gca,'tickLength',[.025 .025])
    % loglog, corresponds to Fig.3b
    figure(1);set(gcf,'renderer','painters','color','w');
    loglog(MU,tstar,'--k','LineWidth',2); hold on
    loglog(MU,te,'-k','LineWidth',2); hold off
    xlabel('$\mu$','FontSize',15,'Interpreter','latex');
    ylabel('$\tau_c(\mu)$','FontSize',15,'Interpreter','latex'); 
    title('Critical Time for Kummer and Spliced Potential: Log--Log','FontSize',18,'Interpreter','latex') 
    xlim([MU(1) MU(end)]); set(gca,'tickLength',[.025 .025])

==> anc/vec_kum.m <==
function w= vec_kum(t,z,al,ell)

    CC=2^((al+1)/2)*gamma(1+al/2)/sqrt(pi); 

    w(1) = z(2);                                                                        % x  equation
    w(2) = ell^(al-1)*CC*z(1)*kummer((1-al)/2,3/2,-(z(1)/ell)^2/2);                     % p  equation
    w(3) = z(4);                                                                        % J  equation
    w(4) = ell^(al-1)*CC*z(3)*kummer((1-al)/2,1/2,-(z(1)/ell)^2/2);                     % K  equation
    w(5) = z(6);                                                                        % J' equation
    w(6) = -(1-al)*ell^(al-2)*CC*z(3)^2*z(1)*kummer((3-al)/2,3/2,-(z(1)/ell)^2/2);      % K' equation
    w(6) = w(6)+ell^(al-1)*CC*z(5)*kummer((1-al)/2,1/2,-(z(1)/ell)^2/2);                % K' equation cont
    w(7) = z(2)^2/2+ell^(al+1)*CC*kummer(-(1+al)/2,1/2,-(z(1)/ell)^2/2)/(1+al);         % S  equation

w=w.';
end



==> anc/vec_spl.m <==
function w = vec_spl(t,z,al,ell)
    w(1) = z(2);                                                        % x   equation
    w(3) = z(4);                                                        % J   equation
    w(5) = z(6);                                                        % J'  equation
if abs(z(1))<ell
    w(2) = ell^(al-1)*z(1);                                             % p   equation
    w(4) = ell^(al-1)*z(3);                                             % K   equation
    w(6) = ell^(al-1)*z(5);                                             % K'  equation
    w(7) = z(2)^2/2 + ell^(al+1)*((1-al)/(1+al)+(z(1)/ell)^2)/2;        % S   equation
else
    w(2) = sign(z(1))*abs(z(1))^al;                                     % p   equation
    w(4) = al*abs(z(1))^(al-1)*z(3);                                    % K   equation
    w(6) = al*abs(z(1))^(al-1)*z(5);                                    % K'  equation
    w(6) = w(6) + al*(al-1)*abs(z(1))^(al-2)*z(3)^2;                    % K'  equation cont
    w(7) = z(2)^2/2 + abs(z(1))^(al+1)/(1+al);                          % S   equation
end 
w=w.';
end

==> anc/vec_spl5.m <==
function w = vec_spl5(t,z,al,ell)
    w(1) = z(2);                                                        % x   equation
    w(3) = z(4);                                                        % J   equation
if abs(z(1))<ell
    w(2) = ell^(al-1)*z(1);                                             % p   equation
    w(4) = ell^(al-1)*z(3);                                             % K   equation
    w(5) = z(2)^2/2 + ell^(al+1)*((1-al)/(1+al)+(z(1)/ell)^2)/2;        % S   equation
else
    w(2) = sign(z(1))*abs(z(1))^al;                                     % p   equation
    w(4) = al*abs(z(1))^(al-1)*z(3);                                    % K   equation
    w(5) = z(2)^2/2 + abs(z(1))^(al+1)/(1+al);                          % S   equation
end 
w=w.';
end


